Disentangling the Regge cut and Regge pole in perturbative QCD

The high-energy limit of gauge-theory amplitudes features both a Regge pole and Regge cuts. We show how to disentangle these, and hence how to determine the Regge trajectory beyond two loops. While the nonplanar part of multiple Reggeon $t$-channel exchange forms a Regge cut, the planar part contributes to the pole along with the single Reggeon. With this, we find that the infrared singularities of the trajectory are given by the cusp anomalous dimension. By matching to recent QCD results, we determine the quark and gluon impact factors to two loops and the Regge trajectory to three loops.

==> anc/ReggeQuantities.m <==
 (*
 
 This file contains the following quantities from the article "Disentangling the Regge cut and Regge pole in perturbative QCD" 
 by Giulio Falcioni, Einan Gardi, Niamh Maher, Calum Milloy, and Leonardo Vernazza
 
 a1=one-loop Regge trajectory - eq (1)
 a2=two-loop Regge trajectory - \tilde{\alpha}_g^{(2)} of eq. (19) with \hat{\tilde{\alpha}}_g^{(2)} of (22)
 a3=three-loop Regge trajectory in tilde scheme - \tilde{\alpha}_g^{(3)} of eq. (19) with \hat{\tilde{\alpha}}_g^{(3)} of (25)
 
 Cq1=one-loop quark impact factor to all orders in epsilon
 Cq2=two-loop quark impact factor in tilde scheme - \tilde{C}_q^{(2)} of eq. (20)
 
 Dqbar1=one-loop quark IR-subtracted impact factor in bar scheme - second equation in (23)
 Dqbar2=two-loop quark IR-subtracted impact factor in bar scheme - second equation in (24)
 
 Cg1=one-loop gluon impact factor to all orders in epsilon 
 Cg2=two-loop gluon impact factor in tilde scheme - \tilde{C}_g^{(2)} of eq. (20)
 
 Dgbar1=one-loop gluon IR-subtracted impact factor - first equation in (23)
 Dgbar2=two-loop gluon IR-subtracted impact factor in bar scheme - second equation in (24)
 
 *)

a1 = 1/(2*eps) - (eps*Pi^2)/24 - (47*eps^3*Pi^4)/2880 - (7*eps^2*Zeta[3])/6 +
eps^4*((7*Pi^2*Zeta[3])/72 - (31*Zeta[5])/10);
a2 = (2*nf*(6480 - 10800*eps - 20160*eps^2 + 120*eps^3*(-328 + 15*Pi^2 + 
          972*Zeta[3]) + eps^4*(-78080 + 3360*Pi^2 + 1899*Pi^4 + 
          244800*Zeta[3])) - CA*(71280 + 2160*eps*(-67 + 3*Pi^2) + 
        1440*eps^2*(-202 + 27*Zeta[3]) + 24*eps^3*(-24280 + 1005*Pi^2 + 
          27*Pi^4 + 53460*Zeta[3]) + eps^4*(20889*Pi^4 - 
          240*Pi^2*(-202 + 639*Zeta[3]) + 160*(-7288 + 20502*Zeta[3] - 
                                               9963*Zeta[5]))))/(311040*eps^2);
a3 = (-10*CA*nf*(2376 + 36*eps*(-167 + 3*Pi^2) + 
        eps^3*(31313 - 618*Pi^2 + 27*Pi^4 - 45036*Zeta[3]) + 
        eps^2*(3762 - 360*Pi^2 + 4536*Zeta[3])) + 
      nf*(-80*nf*(-27 + 45*eps + 9*eps^2 + 4*eps^3*(-29 + 108*Zeta[3])) + 
        27*CF*eps*(360 + 30*eps*(-55 + 48*Zeta[3]) + 
          eps^2*(-8555 + 24*Pi^4 + 4560*Zeta[3]))) + 
      CA^2*(65340 + 180*eps*(-1043 + 33*Pi^2) + 
        18*eps^2*(-1340*Pi^2 + 66*Pi^4 + 45*(245 + 44*Zeta[3])) + 
        eps^3*(-2079*Pi^4 + 60*Pi^2*(-799 + 270*Zeta[3]) + 
               5*(297029 - 359856*Zeta[3] + 23328*Zeta[5]))))/(466560*eps^3);
Cq1 = (-11*CA + 2*nf + (3*E^(eps*EulerGamma)*Pi*Csc[eps*Pi]*
        Gamma[1 - eps]*(-(CA*eps*(-11 + eps + 4*eps^2)) + 
         2*CF*(-6 + eps*(7 + 4*(-2 + eps)*eps)) + 2*(-1 + eps)*eps*nf + 
         2*CA*eps*(3 + 4*(-2 + eps)*eps)*(-2*HarmonicNumber[-eps] + 
           HarmonicNumber[eps])))/((3 - 2*eps)*Gamma[2 - 2*eps]))/(24*eps);
Cq2 = (420*eps^4*nf^2*(1200 - 40*eps*(-112 + 3*Pi^2) + 
        eps^2*(12928 - 424*Pi^2 + 3*Pi^4 - 3360*Zeta[3])) - 
      84*CA*eps^4*nf*(240*(770 + 45*Pi^2 + 252*Zeta[3]) + 
        20*eps*(39998 + 534*Pi^2 + 99*Pi^4 + 2448*Zeta[3]) + 
        eps^2*(2061*Pi^4 - 40*Pi^2*(130 + 2061*Zeta[3]) - 
          60*(-46663 + 6976*Zeta[3] - 8352*Zeta[5]))) + 
      252*CF^2*(8640 + 25920*eps - 720*eps^2*(-123 + 2*Pi^2) - 
        360*eps^3*(-663 + 256*Zeta[3]) - 60*eps^4*(-10359 - 102*Pi^2 + 
          26*Pi^4 + 4176*Zeta[3]) + eps^6*(3767985 - 20406*Pi^4 + 892*Pi^6 - 
          5032080*Zeta[3] + 1251840*Zeta[3]^2 + 270*Pi^2*
           (613 + 144*Zeta[3]) - 399168*Zeta[5]) - 
        6*eps^5*(684*Pi^4 - 10*Pi^2*(639 + 448*Zeta[3]) + 
          3*(-86115 + 67120*Zeta[3] + 8832*Zeta[5]))) + 
      3*CA^2*(-90720*eps^2*Pi^2 - 336*eps^4*(-65975 - 6570*Pi^2 + 114*Pi^4 + 
          15480*Zeta[3]) + 56*eps^5*(1842550 + 693*Pi^4 - 803880*Zeta[3] + 
          15*Pi^2*(4525 + 3456*Zeta[3]) + 531360*Zeta[5]) + 
        eps^6*(-670047*Pi^4 + 119460*Pi^6 - 280*Pi^2*(-18493 + 
            31518*Zeta[3]) + 280*(1355557 - 994860*Zeta[3] + 
            185976*Zeta[3]^2 + 52704*Zeta[5]))) - 
      2*CF*eps*(-14*nf*(-38880 + 25920*eps + 2160*eps^2*(89 + 2*Pi^2) + 
          360*eps^3*(2120 + 17*Pi^2 + 288*Zeta[3]) + 
          6*eps^4*(5000*Pi^2 + 357*Pi^4 - 880*(-467 + 27*Zeta[3])) + 
          eps^5*(339*Pi^4 - 200*Pi^2*(-613 + 198*Zeta[3]) + 
            80*(89317 - 11718*Zeta[3] + 7776*Zeta[5]))) + 
        CA*(-2993760 + 90720*eps*(46 + 5*Pi^2) + 15120*eps^2*
           (1513 + 76*Pi^2 - 396*Zeta[3]) - 504*eps^3*(-202115 - 5855*Pi^2 + 
            408*Pi^4 + 63000*Zeta[3]) - 42*eps^4*(16809*Pi^4 - 
            20*Pi^2*(10091 + 4716*Zeta[3]) + 10*(-844711 + 596376*Zeta[3] - 
              143856*Zeta[5])) + eps^5*(-4675209*Pi^4 + 376524*Pi^6 + 
            700*Pi^2*(34873 + 14436*Zeta[3]) + 70*(16109695 - 
              16848432*Zeta[3] + 3532896*Zeta[3]^2 + 116640*Zeta[5])))))/
(17418240*eps^4);
Dqbar1 = (27*CF*(10080*(-48 + Pi^2) + 5040*eps*(-192 + 3*Pi^2 + 56*Zeta[3]) + 
        84*eps^2*(480*Pi^2 + 47*Pi^4 + 720*(-32 + 7*Zeta[3])) + 
        eps^4*(15792*Pi^4 + 949*Pi^6 - 5040*Pi^2*(-32 + 7*Zeta[3]) - 
          1344*(5760 - 1680*Zeta[3] + 245*Zeta[3]^2 - 837*Zeta[5])) + 
        42*eps^3*(141*Pi^4 - 80*Pi^2*(-24 + 7*Zeta[3]) + 
          192*(-480 + 140*Zeta[3] + 93*Zeta[5]))) + 
      14*nf*(-64800 + 1080*eps*(-112 + 3*Pi^2) + 
        360*eps^2*(-656 + 15*Pi^2 + 252*Zeta[3]) + 
        3*eps^3*(3360*Pi^2 + 423*Pi^4 + 160*(-976 + 315*Zeta[3])) + 
        eps^4*(2115*Pi^4 - 120*Pi^2*(-164 + 63*Zeta[3]) + 
          32*(-29200 + 8820*Zeta[3] + 7533*Zeta[5]))) - 
      CA*(-90720*(85 + 9*Pi^2) + 504*eps^2*(-61520 + 1275*Pi^2 + 27*Pi^4 + 
          13860*Zeta[3]) + 7560*eps*(33*Pi^2 - 8*(256 + 27*Zeta[3])) + 
        21*eps^3*(4653*Pi^4 + 240*Pi^2*(256 + 405*Zeta[3]) + 
          160*(-18464 + 5355*Zeta[3] - 486*Zeta[5])) + 
        eps^4*(251685*Pi^4 + 26001*Pi^6 - 840*Pi^2*(-3076 + 693*Zeta[3]) + 
          224*(-554000 + 161280*Zeta[3] + 17010*Zeta[3]^2 + 82863*Zeta[5]))))/
6531840;

Dqbar2 = (9*CA^2*(-336*(-65975 - 6570*Pi^2 + 159*Pi^4 + 15480*Zeta[3]) + 
        56*eps*(1842550 + 693*Pi^4 - 803880*Zeta[3] + 
          15*Pi^2*(4525 + 2952*Zeta[3]) + 531360*Zeta[5]) + 
        eps^2*(-670047*Pi^4 + 114168*Pi^6 - 280*Pi^2*(-18493 + 
            31518*Zeta[3]) + 280*(1355557 - 994860*Zeta[3] + 
            185976*Zeta[3]^2 + 52704*Zeta[5]))) + 
      4*(315*nf^2*(1200 - 40*eps*(-112 + 3*Pi^2) + 
          eps^2*(12928 - 424*Pi^2 + 3*Pi^4 - 3360*Zeta[3])) + 
        14*CF*nf*(720*(1010 + 27*Pi^2 + 342*Zeta[3]) + 
          6*eps*(479320 + 10530*Pi^2 + 747*Pi^4 + 12240*Zeta[3]) + 
          eps^2*(9080920 + 4527*Pi^4 - 897120*Zeta[3] - 
            540*Pi^2*(-405 + 124*Zeta[3]) + 1174176*Zeta[5])) + 
        27*CF^2*(-84*(-1260*Pi^2 + 83*Pi^4 + 675*(-17 + 16*Zeta[3])) + 
          eps^2*(-118167*Pi^4 + 7193*Pi^6 + 630*Pi^2*(2287 + 320*Zeta[3]) + 
            105*(122175 - 297840*Zeta[3] + 80320*Zeta[3]^2 - 5184*Zeta[5])) - 
          42*eps*(402*Pi^4 - 10*Pi^2*(975 + 392*Zeta[3]) + 
            15*(-6471 + 10624*Zeta[3] + 576*Zeta[5])))) - 
      4*CA*(63*nf*(240*(770 + 45*Pi^2 + 252*Zeta[3]) + 
          20*eps*(39998 + 534*Pi^2 + 99*Pi^4 + 2448*Zeta[3]) + 
          eps^2*(2061*Pi^4 - 40*Pi^2*(130 + 2061*Zeta[3]) - 
            60*(-46663 + 6976*Zeta[3] - 8352*Zeta[5]))) + 
        CF*(-1260*(-78229 - 4320*Pi^2 + 234*Pi^4 + 34200*Zeta[3]) - 
          42*eps*(22401*Pi^4 - 23760*Pi^2*(15 + 8*Zeta[3]) + 
            5*(-2017237 + 1653552*Zeta[3] - 423792*Zeta[5])) + 
          eps^2*(-6614559*Pi^4 + 590787*Pi^6 + 1890*Pi^2*
             (21765 + 9332*Zeta[3]) + 7*(210623345 - 243709920*Zeta[3] + 
                                         53537760*Zeta[3]^2 + 4051296*Zeta[5])))))/52254720;
Cg1 = (-11*CA + 2*nf - (6*E^(eps*EulerGamma)*Pi*Csc[eps*Pi]*
        Gamma[2 - eps]*((-1 + eps)*(3*CA*(-4 + 3*eps) + 2*eps*nf) + 
         2*CA*eps*(3 + 4*(-2 + eps)*eps)*(2*HarmonicNumber[-eps] - 
           HarmonicNumber[eps])))/Gamma[4 - 2*eps])/(24*eps);
Cg2 = (-84*CA*eps*nf*(90720 + 211680*eps - 8640*eps^2*(-19 + 2*Pi^2) + 
        240*eps^3*(904 + 27*Pi^2 - 1224*Zeta[3]) + 
        2*eps^4*(-19460 + 14640*Pi^2 + 243*Pi^4 + 54720*Zeta[3]) + 
        eps^5*(8793*Pi^4 - 40*Pi^2*(-2290 + 5517*Zeta[3]) + 
          36*(-39835 + 35720*Zeta[3] - 51696*Zeta[5]))) - 
      28*eps^2*nf*(nf*(-51840 - 43200*eps + 2160*eps^2*(-29 + Pi^2) + 
          120*eps^3*(-752 + 15*Pi^2 + 504*Zeta[3]) + 
          eps^4*(360*Pi^2 + 891*Pi^4 + 800*(-148 + 63*Zeta[3]))) + 
        54*CF*eps*(-2160 + 180*eps*(-55 + 48*Zeta[3]) + 
          6*eps^2*(-8555 + 30*Pi^2 + 24*Pi^4 + 4560*Zeta[3]) + 
          eps^3*(-213635 + 456*Pi^4 + 94560*Zeta[3] - 
            30*Pi^2*(-55 + 48*Zeta[3]) + 60480*Zeta[5]))) + 
      CA^2*(6531840 + 41912640*eps - 272160*eps^2*(-206 + 17*Pi^2) - 
        60480*eps^3*(-853 + 132*Pi^2 + 558*Zeta[3]) - 
        1008*eps^4*(-52625 - 6225*Pi^2 + 288*Pi^4 + 63360*Zeta[3]) + 
        252*eps^5*(-483820 + 5643*Pi^4 + 914400*Zeta[3] + 
          30*Pi^2*(2161 + 3000*Zeta[3]) - 852768*Zeta[5]) - 
        eps^6*(-7620291*Pi^4 + 509652*Pi^6 + 840*Pi^2*
           (-52663 + 135630*Zeta[3]) + 56*(17293585 - 18041220*Zeta[3] + 
                                           1227960*Zeta[3]^2 + 6372432*Zeta[5]))))/(52254720*eps^4);
Dgbar1 = (-2*nf*(-64800 + 1080*eps*(-112 + 3*Pi^2) + 
        360*eps^2*(-656 + 15*Pi^2 + 252*Zeta[3]) + 
        3*eps^3*(3360*Pi^2 + 423*Pi^4 + 160*(-976 + 315*Zeta[3])) + 
        eps^4*(2115*Pi^4 - 120*Pi^2*(-164 + 63*Zeta[3]) + 
          32*(-29200 + 8820*Zeta[3] + 7533*Zeta[5]))) + 
      CA*(12960*(-67 + 12*Pi^2) + 1080*eps*(-1616 + 33*Pi^2 + 1224*Zeta[3]) + 
        36*eps^2*(-97120 + 2010*Pi^2 + 369*Pi^4 + 27720*Zeta[3]) + 
        eps^4*(28341*Pi^4 - 54*Pi^6 - 120*Pi^2*(-2428 + 693*Zeta[3]) - 
          32*(437360 - 127260*Zeta[3] + 56700*Zeta[3]^2 - 82863*Zeta[5])) + 
        3*eps^3*(4653*Pi^4 - 240*Pi^2*(-202 + 531*Zeta[3]) + 
                 32*(-72880 + 21105*Zeta[3] + 32562*Zeta[5]))))/933120;
Dgbar2 = (-28*CA*nf*(24*eps*(-128545 + 6330*Pi^2 + 351*Pi^4 + 
          54000*Zeta[3]) + 2160*(25*Pi^2 - 8*(49 + 15*Zeta[3])) + 
        eps^2*(-10220900 + 39915*Pi^4 + 5652000*Zeta[3] - 
          5400*Pi^2*(-74 + 149*Zeta[3]) - 4059072*Zeta[5])) - 
      84*nf*(5*nf*(1200 - 40*eps*(-112 + 3*Pi^2) + 
          eps^2*(12928 - 424*Pi^2 + 3*Pi^4 - 3360*Zeta[3])) + 
        18*CF*(180*(-55 + 48*Zeta[3]) + 6*eps*(-8555 + 30*Pi^2 + 24*Pi^4 + 
            4560*Zeta[3]) + eps^2*(-213635 + 456*Pi^4 + 94560*Zeta[3] - 
            30*Pi^2*(-55 + 48*Zeta[3]) + 60480*Zeta[5]))) + 
      CA^2*(-1008*(-10050*Pi^2 + 54*Pi^4 + 55*(2425 - 576*Zeta[3])) + 
        2520*eps*(990*Pi^4 + Pi^2*(9573 + 3240*Zeta[3]) + 
          2*(-98671 + 67140*Zeta[3] - 25272*Zeta[5])) - 
        eps^2*(-9130401*Pi^4 + 558792*Pi^6 + 840*Pi^2*
           (-71263 + 161766*Zeta[3]) + 56*(30704785 - 21934620*Zeta[3] + 
                                           2135160*Zeta[3]^2 + 2181168*Zeta[5]))))/52254720;

